Technical Report: Design, Implementation and Deployment of Intermittency-aware Cellular Edge Services for Rural areas

Rural areas continue to be plagued by limited data connectivity due to poor and unreliable power infrastructure, poor backhaul connectivity and lack of economic incentives for telecom providers. These factors continue to be an impediment to providing reliable, highly available and bandwidth intensive mobile services and applications to function well in such contexts. This paper presents the design, implementation and deployment of GreenLinks, a new ground-up platform that enables intermittency-aware, reliable and available cellular services and application support in rural contexts under extreme operational environments with limited power and no existing cellular coverage. Unlike the conventional monolithic cellular network architecture, GreenLinks enables a distributed (and potentially disjoint) collection of open, programmable cellular base stations to offer a gamut of both conventional cellular services and new forms of distributed edge services. GreenLinks offers new application primitives to support different types of intermittency-aware distributed mobile edge services including P2P transactions, voice-based social media applications, and distributed mobile sensing applications. Using a participatory sensing white spaces approach, a GreenLinks base stati

==> data/ProcessReadings.py <==
#!/usr/bin/env python

import datetime
import pylab
import matplotlib.pyplot as plt
import matplotlib.dates as mdates

class DataViz():
    def __init__(self, filename):
        self.filename = filename

    def start(self):
        self.filelines = [[e.strip('"') for e in l.strip().split(';')]
                          for l in open(self.filename).readlines()]
        self.categories = self.filelines[0]
        self.readings = self.filelines[1:]        

    def module_data(self, module):
        #data = [[e.strip('"') for e in l.split(';')] for l in self.readings if l.split(';')[1].strip('"') == str(module)]
        return [l for l in self.readings if l[1] == module]

    def print_header(self):
        print """<html>
  <head>
    <script type='text/javascript' src='http://www.google.com/jsapi'></script>
    <script type='text/javascript'>
      google.load('visualization', '1', {'packages':['corechart']});
      google.setOnLoadCallback(drawChart);
      function drawChart() {
"""
    def print_header_annotatedtimeline(self):
        print """<html>
  <head>
    <script type='text/javascript' src='http://www.google.com/jsapi'></script>
    <script type='text/javascript'>
      google.load('visualization', '1', {'packages':['annotatedtimeline']});
      google.setOnLoadCallback(drawChart);
      function drawChart() {
"""
    def module_header(self, module):
        print "var data_%s = new google.visualization.DataTable();" % module
        print "data_%s.addColumn('date','Date');" % module
        print "data_%s.addColumn('number', 'actual_PV');" % module
        print "data_%s.addColumn('number', 'actual_BV');" % module
        # print "data_%s.addColumn('number', 'actual_BA');" % module
        # print "data_%s.addColumn('number', 'actual_LV');" % module
        # print "data_%s.addColumn('number', 'actual_LA');" % module
        # print "data_%s.addColumn('number', 'actual_LA2');" % module
        print "data_%s.addRows([" % module

        result_set = [l for l in self.readings if l[1] == module]
        for row in result_set:
            print '          [new Date("%s")' % (row[8]),
            for i in range(2,4):
                print ", %s" % (row[i].lower()),
            print '],'

        print"        ]);"
        print"        var chart_%s = new google.visualization.ScatterChart(document.getElementById('chart_%s'));" % (module, module)
        print"""        chart_%s.draw(data_%s, {pointSize:3, title: 'Voltage vs. Time'});""" % (module, module)

        # print"        ]);"
        # print"        var chart_%s = new google.visualization.AnnotatedTimeLine(document.getElementById('chart_%s'));" % (module, module)
        # print"        chart_%s.draw(data_%s, {displayAnnotations: true});" % (module, module)

    def print_header_footer(self):
        print"""      }
    </script>
  </head>
"""
    def print_display(self, module):
        print "<h1> Module %s <h1>" % (module)
        print "    <div align='center' id='chart_%s' style='width: 100%%; height: 360px;'></div>" % (module)

def origmain():
    dv = DataViz("Readings.csv")
    dv.start()
    dv.print_header()

    modules = ['2','3','4','7','9','10']
    for i in modules:
        dv.module_header(i)

    dv.print_header_footer()
    print "  <body>"
    for i in modules:
        dv.print_display(i)

    print """  </body>
</html>"""


def date_to_ordinal(s):
    bigd, smalld = s.split()
    year, month, day = bigd.split('-')
    # print year, month, day
    hour, minute, sec = smalld.split(':')
    return datetime.date(int(year), int(month), int(day)).toordinal()

def format_date(ordinal):
    d = datetime.date.fromordinal(int(ordinal))
    return "/a60{}" + d.strftime("%b %d, %y")

def main():
    dv = DataViz("data/Readings.csv")
    dv.start()
    modules = [
        '2','3','4','7','9',
        '10']

    ############################################################
    # MODULE 3's READINGS - USEFUL FOR SHOWING FAILURE
    module = '3'
    plt.clf()
    modules_data = dv.module_data(module)

    ts_pv_bv = [(data[8],data[9],float(data[2]),float(data[3]))
                for data in modules_data]

    fig = pylab.figure(facecolor='none')
    fig.figsize = (6,3)
    fig.subplots_adjust(left = .1,
                        right = 1)
    # fig.dpi = 1200
    ax = fig.add_subplot(111)
    
    ax.plot_date(mdates.datestr2num([d[1] for d in ts_pv_bv]),
                 [d[2] for d in ts_pv_bv],
                 fmt='bo',
                 tz=None,
                 xdate=True,
                 ydate=False)

    ax.plot_date(mdates.datestr2num([d[1] for d in ts_pv_bv]),
                 [d[3] for d in ts_pv_bv],
                 fmt='ro',
                 tz=None,
                 xdate=True,
                 ydate=False)

    ax.set_xlabel("Date",fontsize='large')
    ax.set_ylabel("Voltage (V)",fontsize='large')

    leg = ax.legend(('Panel Voltage','Battery Voltage'),
                    numpoints=1)
    for t in leg.get_texts():
        t.set_fontsize('large')

    days = mdates.DayLocator()
    hours = mdates.HourLocator(interval=6)
    daysFmt = mdates.DateFormatter('%m-%d')

    ax.xaxis.set_major_locator(days)
    ax.xaxis.set_major_formatter(daysFmt)
    ax.xaxis.set_minor_locator(hours)

    for t in ax.yaxis.get_ticklabels():
        t.set_fontsize('large')
    
    for tl in ax.xaxis.get_ticklabels():
        tl.set_fontsize('large')
        tl.set_rotation(45)
    fig.savefig("Graph_%s.pdf" % module)
        
    ############################################################
    # MODULE 9 SHOWS THAT WE GOT DATA FOR A MONTH
    module = '9'
    plt.clf()
    modules_data = dv.module_data(module)

    ts_pv_bv = [(data[8],data[9],float(data[2]),float(data[3]))
                for data in modules_data]

    fig = pylab.figure(facecolor='none', figsize=(6,2))
    # fig.subplots_adjust(left = .1,
    #                     right = 1)
    ax = fig.add_subplot(111)
    
    ax.plot_date(mdates.datestr2num([d[1] for d in ts_pv_bv]),
                 [d[2] for d in ts_pv_bv],
                 fmt='bo',
                 tz=None,
                 xdate=True,
                 ydate=False)

    ax.plot_date(mdates.datestr2num([d[1] for d in ts_pv_bv]),
                 [d[3] for d in ts_pv_bv],
                 fmt='ro',
                 tz=None,
                 xdate=True,
                 ydate=False)

    ax.set_xlabel("Date",)
    ax.set_ylabel("Voltage (V)",)

    leg = ax.legend(('Panel Voltage','Battery Voltage'),
                    numpoints=1)
    for t in leg.get_texts():
        t.set_fontsize('small')

    days = mdates.DayLocator()
    hours = mdates.HourLocator(interval=6)
    daysFmt = mdates.DateFormatter('%m-%d')

    ax.xaxis.set_major_locator(days)
    ax.xaxis.set_major_formatter(daysFmt)
    ax.xaxis.set_minor_locator(hours)

    for t in ax.yaxis.get_ticklabels():
        # t.set_fontsize('normal')
        pass
    
    for tl in ax.xaxis.get_ticklabels():
        # tl.set_fontsize('normal')
        tl.set_rotation(45)
    fig.savefig("Graph_%s.pdf" % module)

if __name__=="__main__":
    # origmain() # for the Google Viz API
    main() # for pngs (submittable graphs)


==> data/ProcessReadings__Aditya_Dhananjay_s_conflicted_copy_2011-01-28_.py <==
#!/usr/bin/env python

import datetime
import pylab
import matplotlib.pyplot as plt
import matplotlib.dates as mdates

class DataViz():
    def __init__(self, filename):
        self.filename = filename

    def start(self):
        self.filelines = [[e.strip('"') for e in l.strip().split(';')]
                          for l in open(self.filename).readlines()]
        self.categories = self.filelines[0]
        self.readings = self.filelines[1:]        

    def module_data(self, module):
        #data = [[e.strip('"') for e in l.split(';')] for l in self.readings if l.split(';')[1].strip('"') == str(module)]
        return [l for l in self.readings if l[1] == module]

    def print_header(self):
        print """<html>
  <head>
    <script type='text/javascript' src='http://www.google.com/jsapi'></script>
    <script type='text/javascript'>
      google.load('visualization', '1', {'packages':['corechart']});
      google.setOnLoadCallback(drawChart);
      function drawChart() {
"""
    def print_header_annotatedtimeline(self):
        print """<html>
  <head>
    <script type='text/javascript' src='http://www.google.com/jsapi'></script>
    <script type='text/javascript'>
      google.load('visualization', '1', {'packages':['annotatedtimeline']});
      google.setOnLoadCallback(drawChart);
      function drawChart() {
"""
    def module_header(self, module):
        print "var data_%s = new google.visualization.DataTable();" % module
        print "data_%s.addColumn('date','Date');" % module
        print "data_%s.addColumn('number', 'actual_PV');" % module
        print "data_%s.addColumn('number', 'actual_BV');" % module
        # print "data_%s.addColumn('number', 'actual_BA');" % module
        # print "data_%s.addColumn('number', 'actual_LV');" % module
        # print "data_%s.addColumn('number', 'actual_LA');" % module
        # print "data_%s.addColumn('number', 'actual_LA2');" % module
        print "data_%s.addRows([" % module

        result_set = [l for l in self.readings if l[1] == module]
        for row in result_set:
            print '          [new Date("%s")' % (row[8]),
            for i in range(2,4):
                print ", %s" % (row[i].lower()),
            print '],'

        print"        ]);"
        print"        var chart_%s = new google.visualization.ScatterChart(document.getElementById('chart_%s'));" % (module, module)
        print"""        chart_%s.draw(data_%s, {pointSize:3, title: 'Voltage vs. Time'});""" % (module, module)

        # print"        ]);"
        # print"        var chart_%s = new google.visualization.AnnotatedTimeLine(document.getElementById('chart_%s'));" % (module, module)
        # print"        chart_%s.draw(data_%s, {displayAnnotations: true});" % (module, module)

    def print_header_footer(self):
        print"""      }
    </script>
  </head>
"""
    def print_display(self, module):
        print "<h1> Module %s <h1>" % (module)
        print "    <div align='center' id='chart_%s' style='width: 100%%; height: 360px;'></div>" % (module)

def origmain():
    dv = DataViz("Readings.csv")
    dv.start()
    dv.print_header()

    modules = ['2','3','4','7','9','10']
    for i in modules:
        dv.module_header(i)

    dv.print_header_footer()
    print "  <body>"
    for i in modules:
        dv.print_display(i)

    print """  </body>
</html>"""


def date_to_ordinal(s):
    bigd, smalld = s.split()
    year, month, day = bigd.split('-')
    # print year, month, day
    hour, minute, sec = smalld.split(':')
    return datetime.date(int(year), int(month), int(day)).toordinal()

def format_date(ordinal):
    d = datetime.date.fromordinal(int(ordinal))
    return "/a60{}" + d.strftime("%b %d, %y")

def main():
    dv = DataViz("data/Readings.csv")
    dv.start()
    modules = [
        '2','3','4','7','9',
        '10']

    # theme.get_options()
    # xaxis = axis.X(label = "Datetime")
    # yaxis = axis.Y(label = "Voltage (V)")
    # ar = area.T(x_axis = xaxis, y_axis = yaxis)
    
    for module in modules:
        plt.clf()
        modules_data = dv.module_data(module)

        ts_pv_bv = [(data[8],data[9],float(data[2]),float(data[3]))
                    for data in modules_data]

        fig = pylab.figure(facecolor='none')
        fig.figsize = (6,3)
        fig.subplots_adjust(left = .1,
                            right = 1)
        # fig.dpi = 1200
        ax = fig.add_subplot(111)
        
        ax.plot_date(mdates.datestr2num([d[1] for d in ts_pv_bv]),
                     [d[2] for d in ts_pv_bv],
                     fmt='bo',
                     tz=None,
                     xdate=True,
                     ydate=False)

        ax.plot_date(mdates.datestr2num([d[1] for d in ts_pv_bv]),
                     [d[3] for d in ts_pv_bv],
                     fmt='ro',
                     tz=None,
                     xdate=True,
                     ydate=False)

        ax.set_xlabel("Date",fontsize='large')
        ax.set_ylabel("Voltage (V)",fontsize='large')

        leg = ax.legend(('Panel Voltage','Battery Voltage'),
                        numpoints=1)
        for t in leg.get_texts():
            t.set_fontsize('large')

        days = mdates.DayLocator()
        hours = mdates.HourLocator(interval=6)
        daysFmt = mdates.DateFormatter('%m-%d')

        ax.xaxis.set_major_locator(days)
        ax.xaxis.set_major_formatter(daysFmt)
        ax.xaxis.set_minor_locator(hours)

        for t in ax.yaxis.get_ticklabels():
            t.set_fontsize('large')
        
        for tl in ax.xaxis.get_ticklabels():
            tl.set_fontsize('large')
            tl.set_rotation(45)
        fig.savefig("Graph_%s.pdf" % module)
        
        # print ts_pv_bv

        # for d in ts_pv_bv:
        #     print d
            
        # for data in modules_data:
        #     ReadingID, SHSID, PanelVoltage, BatteryVoltage, \
        #     Load1, Load2, Load3, Load4, ReadTime, \
        #     Entered = data

        #     if "10" == SHSID:
        #         print ReadTime, Entered, PanelVoltage
        # print ts_pv_bv

        # print [d[1] for d in ts_pv_bv]
        # ar.add_plot(line_plot.T(data=[d[1] for d in ts_pv_bv]),
        #             line_plot.T(data=[d[2] for d in ts_pv_bv]))

        # toplot = chart_data.transform(lambda x: [date_to_ordinal(x[0]), x[2]], ts_pv_bv)
        
        # ar = area.T(x_coord = category_coord.T(toplot,0),
        #             y_range = (0, None),
        #             x_axis = axis.X(label = "Date", format = format_date),
        #             y_axis = axis.Y(label = "Value"))
        # ar.add_plot(bar_plot.T(data = toplot))
        # ar.draw()

if __name__=="__main__":
    # origmain() # for the Google Viz API
    main() # for pngs (submittable graphs)


==> data/convergence/analyze_conv.py <==
#!/usr/bin/env python

import matplotlib.pyplot as plt
import pylab
import sys
import math

def parse_ping_line(line):
    latency = line.split('=')[-1]
    milliseconds = latency.split()[0]
    return float(milliseconds)

def pgraph_outliers(data, whiskers, show_outliers=True):
    fig = plt.clf()
    fig = pylab.figure(facecolor='none')

    ax = fig.add_subplot(111)
    # txpower, gw = DATA_DIR.split('_')
    # ax.set_title("%s as Gateway (all nodes txpower=%s)" % (gw.upper(), txpower),fontsize='large')
    # ax.set_xlabel("Number of Hops to Gateway",fontsize='large')
    # ax.set_ylabel("Ping Time (milliseconds)",fontsize='large')
    if show_outliers:
        plt.boxplot(data,0,whis=whiskers)
        fig.savefig("conv_with_outliers_%d_IQR.png" % (whiskers))
    else:
        plt.boxplot(data,0,'',whis=whiskers)
        fig.savefig("conv_no_outliers_%d_IQR.png" % (whiskers))

def graph(DATA_DIR, data):
    pgraph_outliers(DATA_DIR, data, 1.5, True)
    pgraph_outliers(DATA_DIR, data, 3, True)
    pgraph_outliers(DATA_DIR, data, 1.5, False)
    pgraph_outliers(DATA_DIR, data, 3, False)

def mean(data):
    ret = sum(data, 0.0) / len(data)
    return ret

def median(data):
    sorted_data = sorted(data)
    if len(sorted_data) % 2 == 1:
        return sorted_data[(len(sorted_data)+1)/2-1]
    else:
        lower = sorted_data[len(sorted_data)/2-1]
        upper = sorted_data[len(sorted_data)/2]
        return (float(lower + upper)) / 2

def variance(data):
    mu = mean(data)
    return sum([(x - mu)**2 for x in data],0.0) / len(data)

def standard_deviation(data):
    var = variance(data)
    return math.sqrt(var)

def standard_error_of_mean(data):
    sd = standard_deviation(data)
    return sd / math.sqrt(1.0 * len(data))

def print_stats(node, hops, data):
    print "%d\t%d\t%-.0f\t%-.0f\t%.0f\t%.0f" % (node, hops, mean(data),
                                                median(data), variance(data),
                                                standard_deviation(data))
def oldmain():
    hop_to_latencies = dict()

    if len(sys.argv) != 2:
        print
        print "Usage: %s <data directory without '/' at end>" % sys.argv[0]
        print
        sys.exit(1)
        
    DATA_DIR=sys.argv[1]

    print DATA_DIR
    print "Node\tNHop\tMean\tMedian\tVar\tSD"
    print "----\t----\t----\t------\t---\t--"

    for i in range(13,25):
        # if i == 19:
        #     print "ignoring 19"
        #     continue
        
        lines = [l.strip() for l in open(DATA_DIR+"/wrap%d_ping_stats" % i).readlines()]
        line_end_of_header = 0
        while True:
            if "PING" in lines[line_end_of_header]:
                break
            line_end_of_header += 1

        if line_end_of_header == 0:
            continue

        num_hops = line_end_of_header - 1

        # header = lines[1:line_end_of_header]
        ping_dat = lines[line_end_of_header+1:-3]
        data = [parse_ping_line(line) for line in ping_dat]

        print_stats(i,num_hops,data)
        
        # print len(data)
        if num_hops in hop_to_latencies:
            # print len(data),
            # print "+",
            # print len(hop_to_latencies.get(num_hops)),
            # print "=",
            hop_to_latencies[num_hops] = hop_to_latencies.get(num_hops) + data
            # print len(hop_to_latencies.get(num_hops))
        else:
            hop_to_latencies[num_hops] = data

        # summary = lines[-3:]
        # print header
        # print data[0], data[1]

    data = []
    for hop_count in hop_to_latencies:
        data.append(hop_to_latencies.get(hop_count))

    graph(DATA_DIR, data)

    # hop_to_latencies.get(1),
    # hop_to_latencies.get(2),
    # hop_to_latencies.get(3)


def main():
    # Init
    num_ids = [100, 300, 500]
    num_killeds = [1, 3, 5]
    wrap_nums = range(13,25)

    # Data
    conv_failure = dict()
    conv_regs = dict()

    # Work
    
    for wrap_num in wrap_nums:
        for num_killed in num_killeds:
            for num_id in num_ids:
                reg_start              = 0
                reg_finished           = 0
                failure_begin          = 0
                failure_end            = 0
                potential_failure_end  = 0
                already_noticed_change = False
                
                data = [l.strip() for l in
                        open("wrap%2d_seattle_events_%3dids_%1dkilled" %
                             (wrap_num, num_id, num_killed)).readlines()]

                for line in data:
                    split_data = line.split()
                    if "Registration started" in line:
                        reg_start = int(split_data[3])
                    elif "Registration finished" in line:
                        reg_finished = int(split_data[3])
                    elif ("Change noticed" in line) and (not already_noticed_change):
                        failure_begin = int(split_data[3])
                    elif ("Servicing finished" in line):
                        potential_failure_end = int(split_data[6])

                failure_end    = potential_failure_end
                conv_reg       = reg_finished - reg_start
                conv_fail_time = failure_end - failure_begin

                id_killed = (num_id, num_killed)
                if conv_fail_time > 0:
                    if id_killed in conv_failure:
                        conv_failure[(num_id, num_killed)].append(conv_fail_time)
                    else:
                        conv_failure[(num_id, num_killed)] = [conv_fail_time]

                if num_id in conv_regs:
                    conv_regs[num_id].append(conv_reg)
                else:
                    conv_regs[num_id] = [conv_reg]
                
                # print wrap_num, num_killed, num_id
                # print "CONV REGS:", conv_reg
                # if conv_fail_time > 0:
                #     print "CONV FAIL:", conv_fail_time
                # else:
                #     print "I was killed (wrap%d)" % wrap_num
                # print

    fig = plt.clf()
    fig = pylab.figure(facecolor='none', figsize=(4,2.5))
    fig.subplots_adjust(left = 0.15, wspace=0, bottom=0.15, top=.97, right=0.95)

    data = []
    for num_id in num_ids:
        print num_id, conv_regs.get(num_id)
        data.append(conv_regs.get(num_id))
    print len(data)
    
    ax = fig.add_subplot(111)
    # ax.set_title("Registration Convergence Time")
    ax.set_xlabel("Number of Identities at each Publisher",)
    ax.set_ylabel("Time (seconds)",)
    
    whiskers = 1.5
    plt.xticks(range(len(num_ids)), num_ids)
    plt.boxplot(data,0,whis=whiskers)
    fig.savefig("reg_conv_with_outliers_%d_IQR.png" % (whiskers))

    for num_killed in num_killeds:
        fig = plt.clf()
        fig = pylab.figure(facecolor='none')
        data = []
        print conv_failure
        for num_id in num_ids:
            pair = (num_id, num_killed)
            data.append(conv_failure.get(pair))

        ax = fig.add_subplot(111)
        ax.set_title("Failure Recovery Time for %d Failure(s)" % num_killed)
        ax.set_xlabel("Number of Identities",fontsize='large')
        ax.set_ylabel("Time to Convergence (seconds)",fontsize='large')
        
        whiskers = 1.5
        plt.xticks(range(len(num_ids)), num_ids)
        plt.boxplot(data,0,whis=whiskers)
        fig.savefig("failure_conv_%d_killed_with_outliers_%d_IQR.png" % (num_killed, whiskers))
        
    for num_id in num_ids:
        print num_id, conv_regs.get(num_id)
        data.append(conv_regs.get(num_id))
        
    print len(data)
        

    print "FAILURE TIMES"
    for pair in conv_failure:
        data = conv_failure.get(pair)
        print pair, median(data), data
        
                
if __name__=="__main__":
    main()


==> data/convergence/get_convs.py <==
#!/usr/bin/env python
import subprocess
for i in range(13,25):
    subprocess.Popen("scp root@wrap%d.cs.nyu.edu:dradio/wrap%d* ." % (i,i),shell=True)
    


==> data/multihop_ping_data/analyze_pings.py <==
#!/usr/bin/env python

import matplotlib.pyplot as plt
import pylab
import sys
import math

def parse_ping_line(line):
    latency = line.split('=')[-1]
    milliseconds = latency.split()[0]
    return float(milliseconds)

def pgraph_outliers(DATA_DIR, data, whiskers, show_outliers=True):
    fig = plt.clf()
    fig = pylab.figure(facecolor='none', figsize=(4,2.5))
    fig.subplots_adjust(left = 0.15, wspace=0, bottom=0.18, top=.97, right=0.95)
    
    ax = fig.add_subplot(111)
    txpower, gw = DATA_DIR.split('_')
    # ax.set_title("%s as Gateway (all nodes txpower=%s)" % (gw.upper(), txpower),fontsize='large')
    ax.set_xlabel("Number of Hops to Gateway")
    ax.set_ylabel("Ping Time (msec)")
    if show_outliers:
        plt.boxplot(data,0,whis=whiskers)
        fig.savefig("%s_multi_hop_with_outliers_%d_IQR.png" % (DATA_DIR, whiskers))
    else:
        plt.boxplot(data,0,'',whis=whiskers)
        fig.savefig("%s_multi_hop_no_outliers_%d_IQR.png" % (DATA_DIR, whiskers))

def graph(DATA_DIR, data):
    pgraph_outliers(DATA_DIR, data, 1.5, True)
    pgraph_outliers(DATA_DIR, data, 3, True)
    pgraph_outliers(DATA_DIR, data, 1.5, False)
    pgraph_outliers(DATA_DIR, data, 3, False)

def mean(data):
    ret = sum(data, 0.0) / len(data)
    return ret

def median(data):
    sorted_data = sorted(data)
    if len(sorted_data) % 2 == 1:
        return sorted_data[(len(sorted_data)+1)/2-1]
    else:
        lower = sorted_data[len(sorted_data)/2-1]
        upper = sorted_data[len(sorted_data)/2]
        return (float(lower + upper)) / 2

def variance(data):
    mu = mean(data)
    return sum([(x - mu)**2 for x in data],0.0) / len(data)

def standard_deviation(data):
    var = variance(data)
    return math.sqrt(var)

def standard_error_of_mean(data):
    sd = standard_deviation(data)
    return sd / math.sqrt(1.0 * len(data))

def print_stats(node, hops, data):
    print "%d\t%d\t%-.0f\t%-.0f\t%.0f\t%.0f" % (node, hops, mean(data),
                                                median(data), variance(data),
                                                standard_deviation(data))
def main():
    hop_to_latencies = dict()

    if len(sys.argv) != 2:
        print
        print "Usage: %s <data directory without '/' at end>" % sys.argv[0]
        print
        sys.exit(1)
        
    DATA_DIR=sys.argv[1]

    print DATA_DIR
    print "Node\tNHop\tMean\tMedian\tVar\tSD"
    print "----\t----\t----\t------\t---\t--"

    for i in range(13,25):
        # if i == 19:
        #     print "ignoring 19"
        #     continue
        
        lines = [l.strip() for l in open(DATA_DIR+"/wrap%d_ping_stats" % i).readlines()]
        line_end_of_header = 0
        while True:
            if "PING" in lines[line_end_of_header]:
                break
            line_end_of_header += 1

        if line_end_of_header == 0:
            continue

        num_hops = line_end_of_header - 1

        # header = lines[1:line_end_of_header]
        ping_dat = lines[line_end_of_header+1:-3]
        data = [parse_ping_line(line) for line in ping_dat]

        print_stats(i,num_hops,data)
        
        # print len(data)
        if num_hops in hop_to_latencies:
            # print len(data),
            # print "+",
            # print len(hop_to_latencies.get(num_hops)),
            # print "=",
            hop_to_latencies[num_hops] = hop_to_latencies.get(num_hops) + data
            # print len(hop_to_latencies.get(num_hops))
        else:
            hop_to_latencies[num_hops] = data

        # summary = lines[-3:]
        # print header
        # print data[0], data[1]

    data = []
    for hop_count in hop_to_latencies:
        data.append(hop_to_latencies.get(hop_count))

    graph(DATA_DIR, data)

    # hop_to_latencies.get(1),
    # hop_to_latencies.get(2),
    # hop_to_latencies.get(3)
    
if __name__=="__main__":
    main()


==> data/multihop_ping_data/get_pings.py <==
#!/usr/bin/env python
import subprocess
for i in range(13,25):
    subprocess.Popen("scp root@wrap%d.cs.nyu.edu:dradio/wrap%d_ping_stats ." % (i,i),shell=True)
    


==> data/multihop_ping_data/graphs.sh <==
#!/bin/bash

DIRS=`ls -p | grep "/" | cut -f1 -d'/'`
for d in $DIRS
do
    ./analyze_pings.py $d
done

==> data/old_multihop_ping_data/analyze_multi_hop_pings.py <==
#!/usr/bin/env python

import math
import matplotlib.pyplot as plt
import pylab

files = ["1_hop", "2_hop", "3_hop"]

def mean(data):
    ret = sum(data, 0.0) / len(data)
    return ret

def median(data):
    sorted_data = sorted(data)
    if len(sorted_data) % 2 == 1:
        return sorted_data[(len(sorted_data)+1)/2-1]
    else:
        lower = sorted_data[len(sorted_data)/2-1]
        upper = sorted_data[len(sorted_data)/2]
        return (float(lower + upper)) / 2

def variance(data):
    mu = mean(data)
    return sum([(x - mu)**2 for x in data],0.0) / len(data)

def standard_deviation(data):
    var = variance(data)
    return math.sqrt(var)

def standard_error_of_mean(data):
    sd = standard_deviation(data)
    return sd / math.sqrt(1.0 * len(data))

def main():

    fig = plt.clf()
    fig = pylab.figure(facecolor='none')

    ax = fig.add_subplot(111)

    # fig.subplots_adjust(left = .1,
    #                     right = 1)      
    lines = [[float(l.strip()) for l in open(filename).readlines()] for filename in files]

    ax.set_xlabel("Number of Hops",fontsize='large')
    ax.set_ylabel("Ping Latency (milliseconds)",fontsize='large')

    plt.boxplot(lines,whis=1.5)
    fig.savefig("multi_hop.png")
    

if __name__=="__main__":
    main()


==> data/read_database.py <==
#!/usr/bin/env python

import MySQLdb
import sys
from pylab import *

sys.path.append('/cgi-bin/MySQLdb')

MODULES = ["SIMbaLink1","SIMbaLink3","SIMbaLink4"]
TOSELECT = "module, time, actual_PV, actual_BV, actual_BA, actual_LV, actual_LA, actual_LA2"

conn = MySQLdb.connect (host = "205.178.146.89",
                        user = "readings",
                        passwd = "SolarDesign1",
                        db = "readings")

cursor = conn.cursor ()

plotdts = []
plotdat = []
for module in MODULES:
    cursor.execute ("SELECT "+TOSELECT+" FROM SIMbaLink WHERE module='"+module+"' AND time > '2010-07-27 00:00:00' AND time < '2010-07-28 00:00:00'")
    result_set = cursor.fetchall()
    dts = []
    dat = []
    for row in result_set:
        #print row[1].ctime(), 
        dt = row[1]
        dts.append(dt)
        for i in range(2,3): # This should correpond to '2 + (number
                             # of "actual" columns'
            #print ", %f" % (row[i]),
            dat.append(row[i])
        #print ""
    plotdts.append(dts)
    plotdat.append(dat)
    # print plotdts
    # print plotdat
    # raw_input("paused.")



plot_date(plotdts[0], plotdat[0], fmt='b.-')
plot_date(plotdts[1], plotdat[1], fmt='g.-')
show()
print len(plotdts)
sys.exit(0)

print """<html>
  <head>
    <script type='text/javascript' src='http://www.google.com/jsapi'></script>
    <script type='text/javascript'>
      google.load('visualization', '1', {'packages':['annotatedtimeline']});
      google.setOnLoadCallback(drawChart);
      function drawChart() {
"""
for module in MODULES:
    print "var data_%s = new google.visualization.DataTable();" % module
    print "data_%s.addColumn('date','Date');" % module
    print "data_%s.addColumn('number', 'actual_PV');" % module
    # print "data_%s.addColumn('number', 'actual_BV');" % module
    # print "data_%s.addColumn('number', 'actual_BA');" % module
    # print "data_%s.addColumn('number', 'actual_LV');" % module
    # print "data_%s.addColumn('number', 'actual_LA');" % module
    # print "data_%s.addColumn('number', 'actual_LA2');" % module
    print "data_%s.addRows([" % module

    cursor.execute ("SELECT "+TOSELECT+" FROM SIMbaLink WHERE module='"+module+"'")
    result_set = cursor.fetchall()
    for row in result_set:
        print '          [new Date("%s")' % (row[1].ctime()),
        for i in range(2,3): # This should correpond to '2 + (number
                             # of "actual" columns'
            print ", %f" % (row[i]),
        print '],'

    print"        ]);"
    print"        var chart_%s = new google.visualization.AnnotatedTimeLine(document.getElementById('chart_%s'));" % (module, module)
    print"        chart_%s.draw(data_%s, {displayAnnotations: true});" % (module, module)

print"""      }
    </script>
  </head>
"""
print "  <body>"
for module in MODULES:
    print "<h1> %s <h1>" % (module)
    print "    <div align='center' id='chart_%s' style='width: 1200px; height: 360px;'></div>" % (module)
print """  </body>
</html>"""

cursor.close ()
conn.close ()

# EOF

